Relaxed virtual memory in Armv8-A (extended version)

Virtual memory is an essential mechanism for enforcing security boundaries, but its relaxed-memory concurrency semantics has not previously been investigated in detail. The concurrent systems code managing virtual memory has been left on an entirely informal basis, and OS and hypervisor verification has had to make major simplifying assumptions. We explore the design space for relaxed virtual memory semantics in the Armv8-A architecture, to support future system-software verification. We identify many design questions, in discussion with Arm; develop a test suite, including use cases from the pKVM production hypervisor under development by Google; delimit the design space with axiomatic-style concurrency models; prove that under simple stable configurations our architectural model collapses to previous "user" models; develop tooling to compute allowed behaviours in the model integrated with the full Armv8-A ISA semantics; and develop a hardware test harness. This lays out some of the main issues in relaxed virtual memory bringing these security-critical systems phenomena into the domain of programming-language semantics and verification with foundational architecture semantics. This document is an extended version of a paper in ESOP 2022, with additional explanation and examples in the main body, and appendices detailing our litmus tests, models, proofs, and test results.

==> vmsa-test-index/model_results/make_results_files.py <==
"""
Usage:  python make_results_files.py results_strong.txt
"""
import re
import os
import sys
_, result_filename = sys.argv

lines = []
with open(result_filename) as f:
    for line in f:
        # ex LB+pos allowed (1 of 1) 12215ms 
        name, _, _ = line.partition(" ")
        if name.strip():
            lines.append((name, line.strip()))


result_dir, _, _ = result_filename.rpartition(".txt")
os.makedirs(result_dir)
for (name, line) in lines:
    with open(result_dir + "/" + name + ".result", "w") as f:
        f.write(line)


==> vmsa-test-index/model_results/make_results_table.py <==
"""
Usage:  python make_results_table.py table.tex results.txt [results.txt ...]
"""
import re
import os
import sys
import argparse

parser = argparse.ArgumentParser()
parser.add_argument("table_name")
parser.add_argument("input_results_files", nargs="+")
args = parser.parse_args()

table_filename = args.table_name
results_filenames = args.input_results_files

all_results = []
for result_filename in results_filenames:
    lines = []
    with open(result_filename) as f:
        for line in f:
            # ex LB+pos allowed (1 of 1) 12215ms 
            name, _, _ = line.partition(" ")
            if name.strip():
                lines.append((name, line.strip()))
    all_results.append((result_filename, lines))

table = {}
for i, (_, lines) in enumerate(all_results):
    for (testname, line) in lines:
        if testname not in table:
            table[testname] = [r"--- ---"]*len(results_filenames)
        table[testname][i] = line

allow_forbid = {
    "allowed": "$\\checkmark$",
    "forbidden": "$\\times$",
    "error": r"\textbf{\textcolor{red}{!}}",
    "timeout": r"\textsc{timeout}",
    "---": "---",
}

with open(table_filename, "w") as f:
    #f.write("\\begin{tabular}{l %s}\n" % " | ".join("r l" for _ in results_filenames))

    multiheader = " & ".join(r"\multicolumn{2}{c}{" + fname.rpartition(".txt")[0].partition("results_")[2].title() + r" model }" for fname in results_filenames)
    f.write("&  %s \\\\\n" % multiheader)
    results_headers = " \\hfill & ".join("allow? & \\hfill time" for _ in results_filenames)
    f.write("Test Name & %s \\\\\n" % results_headers)

    for testname in sorted(table):
        results = [allow_forbid[r.split(" ")[1]] + " & \\hfill " + r.split(" ")[-1] for r in table[testname]]
        results_row = " \\hfill & ".join(results)
        f.write("\\TEST{%s}\dotfill  & \\hfill %s \\\\\n" % (testname, results_row))

    #f.write("\\end{tabular}")


==> vmsa-test-index/model_results/merge_legion_refs.py <==
import re
import os
import sys
import argparse
import pathlib

parser = argparse.ArgumentParser()
parser.add_argument("table_name")
args = parser.parse_args()

legion_refs = pathlib.Path(__file__).parent / "legion-refs"

results = {}

def read_results_file(p):
    with open(p) as f:
        for line in f:
            # CoWTf.inv+po-ctrl+po allowed (1 of 8) 32017ms ...................................................... [93m[1m?[0m
            m = re.fullmatch("(\S+) (\S+) \((\d+) of (\d+)\) (\d+)ms .*\n", line)
            if m:
                name, state, count, total, time = m.groups()
                if name not in results:
                    results[name] = (state, count, total, time)

for d in legion_refs.iterdir():
    if d.is_dir():
        f = d / args.table_name
        if f.exists():
            print(f)
            read_results_file(f)

with open(args.table_name, "w") as f:
    for k, v in sorted(results.items()):
        test_name = k
        state, count, total, time = v
        f.write(f"{test_name} {state} ({count} of {total}) {time}ms\n")


==> vmsa-test-index/model_results/rename_diagram_pdfs.py <==
"""
Usage:  python rename_diagram_pdfs.py
"""
import re
import os
import sys
import pathlib

here = pathlib.Path(__file__).resolve().parent
pdfdir = here / "diagrams" / "pdfs"

for testdir in pdfdir.iterdir():
    all_files = set(testdir.iterdir())

    if len(all_files) == 1:
        try:
            [filename] = all_files
        except IndexError:
            continue

        try:
            name_match = re.fullmatch(r"(?P<name>.+)_allow_(\d+).pdf", filename.name)
            assert name_match is not None
            new_name = filename.with_name(name_match.group("name") + ".pdf")
            old_file = filename.read_bytes()
            new_name.write_bytes(old_file)
            filename.unlink()
            print(f"{filename.relative_to(here)} => {new_name.relative_to(here)}")
        except AssertionError as e:
            print("!", filename.name, repr(e))
